Towards an AI-Driven Video-Based American Sign Language Dictionary: Exploring Design and Usage Experience with Learners

Searching for unfamiliar American Sign Language (ASL) signs is challenging for learners because, unlike spoken languages, they cannot type a text-based query to look up an unfamiliar sign. Advances in isolated sign recognition have enabled the creation of video-based dictionaries, allowing users to submit a video and receive a list of the closest matching signs. Previous HCI research using Wizard-of-Oz prototypes has explored interface designs for ASL dictionaries. Building on these studies, we incorporate their design recommendations and leverage state-of-the-art sign-recognition technology to develop an automated video-based dictionary. We also present findings from an observational study with twelve novice ASL learners who used this dictionary during video-comprehension and question-answering tasks. Our results address human-AI interaction challenges not covered in previous WoZ research, including recording and resubmitting signs, unpredictable outputs, system latency, and privacy concerns. These insights offer guidance for designing and deploying video-based ASL dictionary systems.

==> diff.sh <==
latexpand --empty-comments sample-authordraft.tex > new.tex

# # Remove \textcolor{blue}{...} but keep the text inside the braces (handles multi-line cases)
# perl -0777 -pe 's/\\textcolor{blue}{(.*?)}/\1/gs' new.tex > new_processed.tex
# mv new_processed.tex new.tex

latexdiff --exclude-textcmd="section","subsection","subsubsection","paragraph",cmidrule,cmidrulewidth --exclude-safecmd=cmidrule,cmidrulewidth --disable-auto-mbox --graphics-markup=1 initial_submission.tex new.tex > diff.tex
pdflatex -interaction=nonstopmode diff.tex
bibtex diff
pdflatex -interaction=nonstopmode diff.tex
pdflatex -interaction=nonstopmode diff.tex
rm diff.tex
rm new.tex
open diff.pdf

